CREF: An LLM-based Conversational Software Repair Framework for Programming Tutors

Program repair techniques offer cost-saving benefits for debugging within software development and programming education scenarios. With the proven effectiveness of Large Language Models (LLMs) in code-related tasks, researchers have explored their potential for program repair. However, it is crucial to recognize that existing repair benchmarks may have influenced LLM training data, potentially causing data leakage. To evaluate LLMs' realistic repair capabilities, (1) we introduce an extensive, non-crawled benchmark, referred to as TutorCode, comprising 1,239 C++ defect codes and associated information such as tutor guidance, solution description, failing test cases, and the corrected code. Our work assesses the repair performance of 12 LLMs on TutorCode, measuring repair correctness (TOP-5 and AVG-5) and patch precision (RPSR). (2) We then provide a comprehensive investigation into which types of extra information can help LLMs improve their performance in repairing defects. Among these types, tutor guidance was found to be the most effective information in enhancing LLM repair capabilities. To fully harness LLMs' conversational capabilities and the benefits of augmented information, (3) we introduce a novel conversational semi-automatic repair framework CREF assisting human tutor. It demonstrates a remarkable AVG-5 improvement of 17.2%-24.6% compared to the baseline, achieving an impressive AVG-5 of 76.6% when utilizing GPT-4. These results highlight the potential for enhancing LLMs' repair capabilities through interactions with tutors and historical conversations involving incorrect responses. The successful application of CREF in a real-world educational setting demonstrates its effectiveness in reducing tutors' workload and improving students' learning experience, while also showcasing its promise for facilitating other software engineering tasks, such as code review.

==> codes/figure_boxes.py <==
import numpy as np
import matplotlib.pyplot as plt

# Generate random data for the example
np.random.seed(42)

# Pre-defined data lists
red_data_lists = [
    [20, 154, 185.5, 236, 934],
    [24, 153, 183, 227, 1005],
    [40, 143, 174, 205, 409],
    [40, 151, 176, 209, 572],
    [40, 164, 180, 211, 405]
]

blue_data_lists = [
    [25, 215, 276, 411.5, 1415],
    [20, 198, 263, 380.5, 1415],
    [20, 186, 240, 329, 1415],
    [20, 174, 227.5, 310, 1415],
    [20, 169, 220, 303, 1415]
]

# Convert the lists to box statistics for plotting
def list_to_box_stats(data_list):
    return {
        'whislo': data_list[0],
        'q1': data_list[1],
        'med': data_list[2],
        'q3': data_list[3],
        'whishi': data_list[4],
        'whiskers': np.array([data_list[0], data_list[4]]),
        'caps': np.array([data_list[0], data_list[4]]),
        'fliers': np.array([]),
        'means': np.array([])
    }

stats_red = [list_to_box_stats(data) for data in red_data_lists]
stats_blue = [list_to_box_stats(data) for data in blue_data_lists]

# Create a figure without the grid style
plt.style.use('seaborn-white')
fig, ax = plt.subplots(figsize=(16, 6))

y_ticks = [25, 50, 100, 200, 400, 800, 1600]
ax.set_yscale("log")
ax.set_yticks(y_ticks)
ax.get_yaxis().set_major_formatter(plt.ScalarFormatter())

# Font sizes and labels
ax.tick_params(axis='both', labelsize=30)
ax.set_ylabel('Length(log scale)', fontsize=32)

# Adjusted positions for boxes
positions_red = range(1, 10, 2)
positions_red_closer = [p - 0.3 for p in positions_red]
positions_blue_closer = [p + 0.3 for p in positions_red]

# Plotting
bplot1 = ax.bxp(stats_red, positions=positions_red_closer, vert=True, patch_artist=True, showfliers=False, widths=0.4, medianprops=dict(color='black'))
for patch in bplot1['boxes']:
    patch.set_facecolor('#ffffff')
    
bplot2 = ax.bxp(stats_blue, positions=positions_blue_closer, vert=True, patch_artist=True, showfliers=False, widths=0.4, medianprops=dict(color='black'))
for patch in bplot2['boxes']:
    patch.set_facecolor('#9c999a')

# x-ticks
ax.set_xticks([p for p in positions_red])
ax.set_xticklabels(['GPT-4', 'GPT-3.5', 'Claude', 'Bard', '  CodeLlama'], fontsize=30)
ax.tick_params(pad=8)

# Legend
ax.legend([bplot1["boxes"][0], bplot2["boxes"][0]], ['Correct', 'Incorrect'], loc='upper left', bbox_to_anchor=(1, 1.05), fontsize=30)
ax.set_ylim(bottom=18, top=1500)
# Border
for spine in ax.spines.values():
    spine.set_visible(True)
    spine.set_linewidth(2)

plt.tight_layout()
plt.show()


==> codes/figure_compare.py <==
import matplotlib.pyplot as plt
import seaborn as sns
import matplotlib.lines as mlines

difficulty = list(range(1, 13))
# Updated data for the line plot
data_sets_2 = {
    "GPT-4": [0.9463,0.8854,0.7062,0.6640,0.1687,0.4926,0.5037,0.2846,0.1385,0.1860,0.2174,0.0000],
    "GPT-3.5": [0.8792,0.6146,0.5763,0.5760,0.0964,0.3456,0.3630,0.1923,0.1385,0.0698,0.1304,0.0000],
    "CREF(GPT-4)": [0.9597,0.9896,0.9774,0.7920,0.4699,0.8676,0.7481,0.5462,0.6154,0.4651,0.8696,0.0294],
    "CREF(GPT-3.5)": [0.9262,0.9167,0.9153,0.7440,0.3133,0.6103,0.6222,0.4462,0.5231,0.3023,0.5652,0.0588]
}

data_sets_2_updated = {
    "Baseline(GPT-4)": data_sets_2["GPT-4"],
    "Baseline(GPT-3.5)": data_sets_2["GPT-3.5"],
    "CREF(GPT-4)": data_sets_2["CREF(GPT-4)"],
    "CREF(GPT-3.5)": data_sets_2["CREF(GPT-3.5)"]
}

# baseline 放一起

# Styling for the new plot
styles_2_refined = {
    "Baseline(GPT-4)": {"color": "#8B0000", "marker": "^", "linestyle": "-", "linewidth": 2},
    "Baseline(GPT-3.5)": {"color": "#00008B", "marker": "^", "linestyle": "-", "linewidth": 2},
    "CREF(GPT-4)": {"color": "#FF4500", "marker": "D", "linestyle": "-", "linewidth": 2},
    "CREF(GPT-3.5)": {"color": "#1E90FF", "marker": "D", "linestyle": "-", "linewidth": 2}
}

# Adjusting the font size for better visibility 
plt.figure(figsize=(8, 6))
for label, values in data_sets_2_updated.items():
    plt.plot(difficulty, values, label=label, **styles_2_refined[label])

plt.figure(figsize=(8, 6))
for label, values in data_sets_2_updated.items():
    plt.plot(difficulty, values, label=label, **styles_2_refined[label])

plt.xlabel('Difficulty', fontsize=20)
plt.ylabel('AVG-5', fontsize=20)
plt.xticks(difficulty, fontsize=18)
plt.yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0], fontsize=18)
plt.ylim(-0.05, 1.3)

# Create legends
baseline_legend = [mlines.Line2D([0], [0], color='#8B0000', marker='^', linestyle='-', linewidth=2),
                   mlines.Line2D([0], [0], color='#00008B', marker='^', linestyle='-', linewidth=2)]

cref_legend = [mlines.Line2D([0], [0], color='#FF4500', marker='D', linestyle='-', linewidth=2),
               mlines.Line2D([0], [0], color='#1E90FF', marker='D', linestyle='-', linewidth=2)]

first_legend = plt.legend(baseline_legend, ['Baseline(GPT-4)', 'Baseline(GPT-3.5)'], fontsize=15, loc='upper right')
ax = plt.gca().add_artist(first_legend)

plt.legend(cref_legend, ['CREF(GPT-4)', 'CREF(GPT-3.5)'], fontsize=15, loc='upper right', bbox_to_anchor=(1, 0.85))


plt.grid(True, which='both', linestyle='--', linewidth=0.5)

# Add a black border around the plot
ax = plt.gca()
for spine in ax.spines.values():
    spine.set_visible(True)
    spine.set_linewidth(0.5)
    spine.set_edgecolor("black")

plt.tight_layout()
plt.show()

==> codes/figure_difficulty.py <==
import matplotlib.pyplot as plt
import seaborn as sns

# Data
difficulty = list(range(1, 13))
gpt_4 = [0.9463, 0.8854, 0.7062, 0.6640, 0.1687, 0.4926, 0.5037, 0.2846, 0.1385, 0.1860, 0.2174, 0.0000]
gpt_3_5 = [0.8792, 0.6146, 0.5763, 0.5760, 0.0964, 0.3456, 0.3630, 0.1923, 0.1385, 0.0698, 0.1304, 0.0000]
claude = [0.715, 0.198, 0.267, 0.293, 0.012, 0.037, 0.113, 0.114, 0.031, 0.040, 0.026, 0.000]
bard = [0.577, 0.158, 0.190, 0.298, 0.012, 0.051, 0.061, 0.111, 0.018, 0.042, 0.026, 0.000]
codellama = [0.2617, 0.0833, 0.0508, 0.1440, 0.0000, 0.0515, 0.0593, 0.0538, 0.0000, 0.0000, 0.0000, 0.0000]

colors = sns.color_palette("husl", 6)
# Plotting
sns.set_style("whitegrid")
# Adjusting the plot for a two-column format with larger fonts and thicker lines

plt.figure(figsize=(6, 5))  # Adjusted size for two-column format

# Plotting with updated linewidth and marker size
plt.plot(difficulty, gpt_4, 's-', label='GPT-4', linewidth=2, color=colors[0], markersize=8)
plt.plot(difficulty, gpt_3_5, 'o--', label='GPT-3.5', linewidth=2, color=colors[1], markersize=8)
plt.plot(difficulty, claude, '^-.', label='Claude', linewidth=2, color=colors[2], markersize=8)
plt.plot(difficulty, bard, 'd:', label='Bard', linewidth=2, color=colors[3], markersize=8)
plt.plot(difficulty, codellama, 'x--', label='CodeLlama', linewidth=2, color=colors[5], markersize=8)

# Adjusting labels, fontsize, and tick size
plt.xlabel('Difficulty', fontsize=18)
plt.ylabel('AVG-5', fontsize=18)
plt.xticks(difficulty, fontsize=16)
plt.yticks(fontsize=16)
plt.legend(loc="upper right", fontsize=14, frameon=True, edgecolor='black', handlelength=1.5)
plt.tight_layout()

# Display
plt.show()


==> codes/figure_factors.py <==
import matplotlib.pyplot as plt
import seaborn as sns

# Data for the line plot
difficulty = list(range(1, 13))
data_sets_gpt4 = {
    "Baseline": [0.9463,0.8854,0.7062,0.6640,0.1687,0.4926,0.5037,0.2846,0.1385,0.1860,0.2174,0.0000],
    "Tutor Guidance": [0.8859,0.8854,0.7910,0.6800,0.3976,0.6250,0.5481,0.4154,0.4000,0.3023,0.3913,0.0294],
    "Solution Description": [0.8255,0.8750,0.8136,0.7280,0.1446,0.5882,0.4370,0.3385,0.2462,0.1977,0.3043,0.0000],
    "Failing Test Cases": [0.9329,0.8229,0.7175,0.6800,0.1566,0.4926,0.3926,0.2308,0.1077,0.1163,0.2609,0.0000],
    "T & S & F": [0.8993,0.9583,0.8927,0.7120,0.3855,0.7059,0.5704,0.3692,0.3846,0.2326,0.3478,0.0294]
}

data_sets_gpt35 = {
    "Baseline": [0.8792,0.6146,0.5763,0.5760,0.0964,0.3456,0.3630,0.1923,0.1385,0.0698,0.1304,0.0000],
    "Tutor Guidance": [0.8322,0.7396,0.6780,0.6080,0.2651,0.4706,0.4667,0.3462,0.3231,0.2558,0.2609,0.0294],
    "Solution Description": [0.8725,0.6875,0.7514,0.6080,0.0361,0.4412,0.3259,0.2846,0.2769,0.1163,0.2174,0.0000],
    "Failing Test Cases": [0.8859,0.7188,0.6215,0.6160,0.0964,0.2794,0.3926,0.2308,0.1692,0.1047,0.2174,0.0294],
    "T & S & F": [0.9262,0.9167,0.9153,0.7440,0.3133,0.6103,0.6222,0.4462,0.5231,0.3023,0.5652,0.0588]
}

# data_sets = data_sets_gpt4
data_sets = data_sets_gpt4

# Styling
styles = {
    "Baseline": {"color": "blue", "marker": "s", "linestyle": "-"},
    "Tutor Guidance": {"color": "red", "marker": "o", "linestyle": "--"},
    "Solution Description": {"color": "green", "marker": "^", "linestyle": "-"},
    "Failing Test Cases": {"color": "orange", "marker": "D", "linestyle": "-."},
    "T & S & F": {"color": "purple", "marker": "p", "linestyle": (0, (5, 2))}
}

# Plotting the line plot
plt.figure(figsize=(8, 6))
for label, values in data_sets.items():
    plt.plot(difficulty, values, label=label, **styles[label])

# Setting labels, fontsize, and tick size
plt.xlabel('Difficulty', fontsize=18)
plt.ylabel('AVG-5', fontsize=18)
plt.xticks(difficulty, fontsize=16)
plt.yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0], fontsize=18)
plt.legend(fontsize=14, loc='upper right')
plt.grid(True, which='both', linestyle='--', linewidth=0.5)
plt.tight_layout()

# Displaying the plot
plt.show()


==> codes/figure_prompt_length.py <==
import matplotlib.pyplot as plt

# Data
labels = ['Baseline', 'Tutor Guidance', 'Solution Description', 'Failing Test Cases', 'T & S & F'][::-1]
values = [577.4479418886199, 629.2445520581114, 695.6246973365618, 816.0702179176756, 990.9895076674737][::-1]

# Plotting with adjustments
fig, ax = plt.subplots(figsize=(12, 6))
ax.grid(True)
ax.barh(labels, values, color='gray', height=0.6)

# Setting x-axis start point
ax.set_xlim(500, max(values) + 10)

# Removing x-axis label
ax.set_xlabel('')

# Setting font size for tick labels
ax.tick_params(axis='both', which='major', labelsize=24)
ax.tick_params(axis='y', which='major', labelsize=28)

# Displaying the axes
ax.spines['left'].set_visible(True)
ax.spines['bottom'].set_visible(True)
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.grid(True, which='both', linestyle='--', linewidth=0.5, color='gray')

plt.tight_layout()
plt.show()

